Simple Survival End Point Calculator

In the study of survival endpoints, the size of the sample is crucial. The calculation of the sample size for survival endpoints was first proposed and presented by Freedman based on the logrank statistic. Later, many statisticians gradually introduced multiple factors such as dropout rate and delayed onset, proposed various estimation methods including the lrstat method, and developed corresponding statistical programs. However, the application of professional statistical functions is relatively complex. Based on this, this paper has developed a corresponding visual web application on the basis of the R package lrstat and powerSurvEpi, and tested its functions and program accordingly. The test results are basically consistent with the case, proving the effectiveness of the application.

==> bio_shiny_app_english.R <==
# ============================================================
# 生存终点临床试验样本量计算器（一般条件）
# 使用包：lrstat (Lu 2021) + powerSurvEpi (Freedman 1982)
# ============================================================

# ---- 包安装与加载 ----
pkgs <- c("shiny", "lrstat", "powerSurvEpi", "DT", "ggplot2",
          "bslib", "shinyBS", "plotly")
for (p in pkgs) {
  if (!requireNamespace(p, quietly = TRUE)) {
    install.packages(p, repos = "https://cloud.r-project.org")
  }
  library(p, character.only = TRUE)
}

# ============================================================
# 主题设置（bslib Bootstrap 5）
# ============================================================
app_theme <- bs_theme(
  version   = 5,
  primary   = "#1B4965",
  secondary = "#5FA8D3",
  success   = "#2a9d8f",
  info      = "#5FA8D3",
  "navbar-bg"    = "#1B4965",
  "navbar-color" = "#ffffff"
)

# ============================================================
# 辅助：解析 lrstat 返回结构
# ============================================================
parse_lrstat <- function(res) {
  if (!is.null(res$error)) return(list(ok = FALSE, msg = res$error))
  
  # lrsamplesize 返回结构：res$resultsUnderH1$overallResults
  if (!is.null(res$resultsUnderH1)) {
    ov  <- res$resultsUnderH1$overallResults
    pwr <- tryCatch(ov$overallReject, error = function(e) NA)
    return(list(ok = TRUE,
                n_total        = ceiling(ov$numberOfSubjects),
                n_events       = ceiling(ov$numberOfEvents),
                study_duration = round(ov$studyDuration, 1),
                power          = round(pwr, 4)))
  }
  
  # lrpower 返回结构：res$overallResults（无外层 resultsUnderH1）
  if (!is.null(res$overallResults)) {
    ov  <- res$overallResults
    pwr <- tryCatch(ov$overallReject, error = function(e) NA)
    n   <- tryCatch(ov$numberOfSubjects, error = function(e) NA)
    d   <- tryCatch(ov$numberOfEvents,   error = function(e) NA)
    dur <- tryCatch(ov$studyDuration,    error = function(e) NA)
    return(list(ok = TRUE,
                n_total        = if (!is.null(n) && length(n) > 0 && !is.na(n)) ceiling(n) else NA,
                n_events       = if (!is.null(d) && length(d) > 0 && !is.na(d)) ceiling(d) else NA,
                study_duration = if (!is.null(dur) && length(dur) > 0 && !is.na(dur)) round(dur, 1) else NA,
                power          = if (!is.null(pwr) && length(pwr) > 0) round(pwr, 4) else NA))
  }
  
  # 旧版本直接在顶层
  if (!is.null(res$numberOfSubjects)) {
    pwr <- tryCatch(res$overallReject, error = function(e) NA)
    return(list(ok = TRUE,
                n_total        = ceiling(res$numberOfSubjects),
                n_events       = ceiling(res$numberOfEvents),
                study_duration = round(res$studyDuration, 1),
                power          = round(pwr, 4)))
  }
  
  list(ok = FALSE, msg = "无法解析 lrstat 返回结构，请更新包至最新版本")
}

# ============================================================
# lrstat：构建分段风险参数（支持延迟起效 DTE）
# ============================================================
build_piecewise <- function(median_ctrl, hr, lag_time) {
  lambda_ctrl <- log(2) / median_ctrl
  lambda_exp  <- lambda_ctrl * hr
  if (lag_time > 0) {
    # 延迟期内双组风险相同，延迟后实验组风险 = HR × 对照组风险
    list(piecewise_time = c(0, lag_time),
         lambda1        = c(lambda_ctrl, lambda_exp),
         lambda2        = c(lambda_ctrl, lambda_ctrl))
  } else {
    list(piecewise_time = 0,
         lambda1        = lambda_exp,
         lambda2        = lambda_ctrl)
  }
}

# ============================================================
# lrstat：求样本量
# ============================================================
calc_lrstat_ssize <- function(alpha, power, testType, allocationRatio,
                              accrualDuration, followupTime,
                              median_ctrl, hr, lag_time,
                              dropout_rate, accrual_intensity,
                              hazardRatioH0 = 1, rho1 = 0, rho2 = 0) {
  alpha_adj <- if (testType == "two") alpha / 2 else alpha
  beta_adj  <- 1 - power
  gamma     <- if (dropout_rate > 0) -log(1 - dropout_rate) / 12 else 0
  pw        <- build_piecewise(median_ctrl, hr, lag_time)
  tryCatch({
    lrsamplesize(
      beta                   = beta_adj,
      alpha                  = alpha_adj,
      allocationRatioPlanned = allocationRatio,
      accrualDuration        = accrualDuration,
      followupTime           = followupTime,
      piecewiseSurvivalTime  = pw$piecewise_time,
      lambda1                = pw$lambda1,
      lambda2                = pw$lambda2,
      gamma1                 = gamma,
      gamma2                 = gamma,
      accrualIntensity       = accrual_intensity,
      hazardRatioH0          = hazardRatioH0,
      rho1                   = rho1,
      rho2                   = rho2,
      rounding               = TRUE
    )
  }, error = function(e) list(error = e$message))
}

# ============================================================
# lrstat：求 power（给定总样本量 N）
# ============================================================
calc_lrstat_power <- function(n_total, alpha, testType, allocationRatio,
                              accrualDuration, followupTime,
                              median_ctrl, hr, lag_time,
                              dropout_rate, accrual_intensity,
                              hazardRatioH0 = 1, rho1 = 0, rho2 = 0) {
  alpha_adj         <- if (testType == "two") alpha / 2 else alpha
  gamma             <- if (dropout_rate > 0) -log(1 - dropout_rate) / 12 else 0
  pw                <- build_piecewise(median_ctrl, hr, lag_time)
  # lrpower 通过 accrualIntensity 间接指定样本量：
  # 总入组 N ≈ accrualIntensity * accrualDuration，故 intensity = N / accrualDuration
  intensity_implied <- n_total / accrualDuration
  
  tryCatch({
    lrpower(
      kMax                   = 1,
      alpha                  = alpha_adj,
      allocationRatioPlanned = allocationRatio,
      accrualDuration        = accrualDuration,
      followupTime           = followupTime,
      piecewiseSurvivalTime  = pw$piecewise_time,
      lambda1                = pw$lambda1,
      lambda2                = pw$lambda2,
      gamma1                 = gamma,
      gamma2                 = gamma,
      accrualIntensity       = intensity_implied,
      hazardRatioH0          = hazardRatioH0,
      rho1                   = rho1,
      rho2                   = rho2
    )
  }, error = function(e) list(error = e$message))
}

# ============================================================
# powerSurvEpi：求样本量（调用 ssizeCT.default）
# ============================================================
calc_freedman_ssize <- function(alpha, power, testType, allocationRatio,
                                median_ctrl, hr, study_duration) {
  lambda_ctrl <- log(2) / median_ctrl
  pC <- min(max(1 - exp(-lambda_ctrl * study_duration), 1e-6), 1 - 1e-6)
  pE <- min(max(1 - exp(-lambda_ctrl * hr * study_duration), 1e-6), 1 - 1e-6)
  # 包内部按双侧处理；单侧检验时传入 2*alpha 折算
  alpha_pkg <- if (testType == "one") 2 * alpha else alpha
  tryCatch({
    res <- ssizeCT.default(power = power, k = allocationRatio,
                           pE = pE, pC = pC, RR = hr, alpha = alpha_pkg)
    # ssizeCT.default 返回命名数值向量，用 ["name"] 而非 $ 访问
    nE <- ceiling(res["nE"])
    nC <- ceiling(res["nC"])
    list(ok = TRUE, nE = nE, nC = nC, N = nE + nC,
         D = ceiling(nE * pE + nC * pC),
         pC = round(pC, 4), pE = round(pE, 4),
         alloc = paste0(allocationRatio, ":1"))
  }, error = function(e) list(ok = FALSE, msg = e$message))
}

# ============================================================
# powerSurvEpi：求 power（调用 powerCT.default）
# ============================================================
calc_freedman_power <- function(nE, nC, alpha, testType,
                                median_ctrl, hr, study_duration) {
  lambda_ctrl <- log(2) / median_ctrl
  pC <- min(max(1 - exp(-lambda_ctrl * study_duration), 1e-6), 1 - 1e-6)
  pE <- min(max(1 - exp(-lambda_ctrl * hr * study_duration), 1e-6), 1 - 1e-6)
  alpha_pkg <- if (testType == "one") 2 * alpha else alpha
  tryCatch({
    pwr <- powerCT.default(nE = nE, nC = nC,
                           pE = pE, pC = pC, RR = hr, alpha = alpha_pkg)
    list(ok = TRUE, power = round(pwr, 4),
         pC = round(pC, 4), pE = round(pE, 4))
  }, error = function(e) list(ok = FALSE, msg = e$message))
}

# ============================================================
# 事件预测：数值积分计算各日历时间点累计事件数
# ============================================================
predict_events_timeline <- function(accrualDuration, maxTime, accrualIntensity,
                                    lambda_ctrl, lambda_exp, allocationRatio,
                                    lag_time = 0, dropout_hazard = 0,
                                    n_pts = 50) {
  times <- seq(0, maxTime, length.out = n_pts)
  r     <- allocationRatio / (1 + allocationRatio)  # 实验组分配比例
  
  # ---- 在细网格上预计算"单个受试者随访 tau 后已观察到事件的累计概率" ----
  # 这样可同时正确反映：延迟起效（分段风险）与失访（竞争性删失）
  tau_grid <- seq(0, maxTime, length.out = 400)
  dt       <- tau_grid[2] - tau_grid[1]
  
  # 实验组分段风险：延迟期内用对照组风险，延迟点之后用实验组风险
  haz_exp  <- ifelse(tau_grid < lag_time, lambda_ctrl, lambda_exp)
  haz_ctrl <- rep(lambda_ctrl, length(tau_grid))
  
  # 累计事件风险 + 累计失访风险（失访按指数竞争性删失处理）
  cumhaz_exp  <- cumsum(haz_exp)  * dt
  cumhaz_ctrl <- cumsum(haz_ctrl) * dt
  cumhaz_drop <- dropout_hazard * tau_grid
  
  # 瞬时"被观察到的事件"密度 = 事件风险 × 生存（含失访删失）
  dens_exp  <- haz_exp  * exp(-cumhaz_exp  - cumhaz_drop)
  dens_ctrl <- haz_ctrl * exp(-cumhaz_ctrl - cumhaz_drop)
  
  # 累计事件概率（累加积分）
  Pevent_exp  <- cumsum(dens_exp)  * dt
  Pevent_ctrl <- cumsum(dens_ctrl) * dt
  
  # 插值函数，供按入组时间积分时快速查表
  f_exp  <- approxfun(tau_grid, Pevent_exp,  rule = 2)
  f_ctrl <- approxfun(tau_grid, Pevent_ctrl, rule = 2)
  
  expected_events <- sapply(times, function(t) {
    enroll_end <- min(t, accrualDuration)
    if (enroll_end <= 0) return(0)
    s_pts <- seq(0, enroll_end, length.out = 80)
    ds    <- s_pts[2] - s_pts[1]
    tau   <- t - s_pts
    sum(accrualIntensity * ((1 - r) * f_ctrl(tau) + r * f_exp(tau))) * ds
  })
  
  enrolled <- pmin(times, accrualDuration) * accrualIntensity
  data.frame(
    时间_月        = round(times, 1),
    累计入组人数   = floor(enrolled),
    累计预期事件数 = floor(expected_events)
  )
}

# ============================================================
# 输入验证
# ============================================================
validate_inputs <- function(input, calc_dir) {
  errs <- c()
  if (is.null(input$alpha) || input$alpha <= 0 || input$alpha >= 1)
    errs <- c(errs, "显著性水平 alpha 必须在 (0,1) 之间")
  if (calc_dir == "ssize" && (is.null(input$power) || input$power <= 0 || input$power >= 1))
    errs <- c(errs, "效能 1-beta 必须在 (0,1) 之间")
  if (is.null(input$medianCtrl) || input$medianCtrl <= 0)
    errs <- c(errs, "对照组中位生存时间必须为正数")
  if (is.null(input$hr) || input$hr <= 0 || input$hr >= 2)
    errs <- c(errs, "风险比 HR 须在 (0,2) 之间")
  if (is.null(input$accrualDuration) || input$accrualDuration <= 0)
    errs <- c(errs, "入组持续时间必须为正数")
  if (input$method == "lu") {
    if (is.null(input$followupTime) || input$followupTime <= 0)
      errs <- c(errs, "随访时间必须为正数")
    if (is.null(input$accrualIntensity) || input$accrualIntensity <= 0)
      errs <- c(errs, "入组速率必须为正数")
    if (is.null(input$dropout) || input$dropout < 0 || input$dropout >= 1)
      errs <- c(errs, "年失访率须在 [0,1) 之间")
    if (calc_dir == "power" && (is.null(input$n_total_lu) || input$n_total_lu <= 0))
      errs <- c(errs, "求 power 时须输入正整数样本量 N")
  }
  if (input$method == "freedman") {
    if (is.null(input$studyDurationFreedman) || input$studyDurationFreedman <= 0)
      errs <- c(errs, "研究总时长必须为正数")
    if (calc_dir == "power") {
      if (is.null(input$nE_freedman) || input$nE_freedman <= 0)
        errs <- c(errs, "求 power 时须输入正整数 nE")
      if (is.null(input$nC_freedman) || input$nC_freedman <= 0)
        errs <- c(errs, "求 power 时须输入正整数 nC")
    }
  }
  errs
}

# ============================================================
# UI
# ============================================================
ui <- page_navbar(
  title = tags$span(
    tags$b("生存终点样本量计算器"),
    tags$small(style = "font-size:0.7em; margin-left:12px; color:#aed6f1;",
               "lrstat + powerSurvEpi | General Condition")
  ),
  theme    = app_theme,
  fillable = FALSE,
  bg       = "#1B4965",
  
  # ==== Tab 1: 样本量计算 ====
  nav_panel(
    "样本量计算", icon = icon("calculator"),
    layout_sidebar(
      sidebar = sidebar(
        width = 360,
        
        card(
          card_header("第一步：计算方法和计算方向的选择"),
          radioButtons("method", "请选择计算方法",
                       choices = list(
                         "lrstat方法（Lu 2021 — 适用于一般条件：非比例风险/延迟效应/失访）" = "lu",
                         "powerSurvEpi方法（Freedman 1982 — 适用于经典比例风险模型）"           = "freedman"
                       ), selected = "lu"),
          radioButtons("calc_dir", "请选择计算方向", inline = TRUE,
                       choices = list("由 Power 求样本量 N" = "ssize",
                                      "由样本量 N 求 Power" = "power"),
                       selected = "ssize")
        ),
        
        card(
          card_header("第二步：设置统计设计参数"),
          fluidRow(
            column(6, numericInput("alpha", "显著性水平 alpha", 0.05, 0.001, 0.2, 0.005)),
            column(6, conditionalPanel(
              "input.calc_dir === 'ssize'",
              numericInput("power", "效能 1-beta", 0.80, 0.5, 0.99, 0.05)
            ))
          ),
          fluidRow(
            column(6, radioButtons("testType", "检验类型", inline = TRUE,
                                   choices = list("双侧" = "two", "单侧" = "one"),
                                   selected = "two")),
            column(6, 
                   # 替换 bsTooltip 为 tooltip
                   tooltip(
                     numericInput("allocationRatio", "随机化比 E:C", 1, 0.25, 5, 0.25),
                     "实验组:对照组 样本量比例，1 表示 1:1 等比例分配",
                     placement = "right"
                   )
            )
          ),
          conditionalPanel(
            "input.method === 'lu'",
            checkboxInput("nonInf", "非劣效检验（hazardRatioH0 > 1）", FALSE),
            conditionalPanel(
              "input.nonInf",
              numericInput("hrH0", "非劣效界值 HR0（>1）", 1.25, 1.01, 2, 0.05)
            )
          )
        ),
        
        card(
          card_header("第三步：设置时间参数（月）"),
          numericInput("accrualDuration", "入组持续时间", 18, 1, 360, 1),
          conditionalPanel("input.method === 'lu'",
                           numericInput("followupTime", "入组结束后随访时间", 48, 1, 360, 1)),
          conditionalPanel("input.method === 'freedman'",
                           numericInput("studyDurationFreedman", "研究总时长", 66, 6, 480, 1),
                           helpText("Freedman 方法的总时长 = 入组期 + 随访期"))
        ),
        
        card(
          card_header("第四步：设置生存和效应参数"),
          numericInput("medianCtrl", "对照组中位生存时间（月）", 12, 1, 240, 1),
          # 替换 bsTooltip 为 tooltip
          tooltip(
            numericInput("hr", "目标风险比 HR（实验/对照）", 0.70, 0.05, 1.99, 0.05),
            "HR < 1：实验组优于对照；HR > 1：非劣效场景",
            placement = "right"
          )
        ),
        
        conditionalPanel(
          "input.method === 'lu'",
          card(
            card_header("第五步：设置Irstat方法高级参数"),
            # 替换 bsTooltip 为 tooltip
            tooltip(
              numericInput("lagTime", "延迟起效时间（月）DTE", 0, 0, 60, 3),
              "延迟治疗效应：延迟期内双组风险相同，之后实验组以 HR 降低",
              placement = "right"
            ),
            numericInput("accrualIntensity", "入组速率（人/月）", 10, 1, 500, 5),
            numericInput("dropout", "年失访率", 0.05, 0, 0.49, 0.01),
            selectInput("fhWeight", "加权 log-rank（FH 族）",
                        choices = list(
                          "标准 log-rank (rho=0, gamma=0)"    = "lr",
                          "FH(0,1)：强调后期差异/延迟效应"   = "fh01",
                          "FH(1,0)：强调前期差异"             = "fh10",
                          "FH(1,1)：中期最大权重"             = "fh11"
                        ), selected = "lr"),
            helpText("FH(rho,gamma) 对应 lrstat 的 rho1=rho, rho2=gamma"),
            conditionalPanel(
              "input.calc_dir === 'power'",
              numericInput("n_total_lu", "请输入已知总样本量 N", 200, 2, 20000, 10)
            )
          )
        ),
        
        conditionalPanel(
          "input.method === 'freedman' && input.calc_dir === 'power'",
          card(
            card_header("第五步：输入已知样本量"),
            fluidRow(
              column(6, numericInput("nE_freedman", "实验组 nE", 100, 1, 10000, 10)),
              column(6, numericInput("nC_freedman", "对照组 nC", 100, 1, 10000, 10))
            )
          )
        ),
        
        actionButton("calculate", "开始计算", width = "100%",
                     class = "btn-primary mt-2", icon = icon("play"))
      ),
      
      uiOutput("validationAlert"),
      uiOutput("resultCards"),
      br(),
      h5("详细参数汇总"),
      DTOutput("detailTable")
    )
  ),
  
  # ==== Tab 2: 生存曲线 ====
  nav_panel(
    "生存曲线", icon = icon("chart-line"),
    card(
      card_header("理论生存曲线（指数/分段风险假设，实时刷新）"),
      plotlyOutput("survPlot", height = "480px"),
      helpText("延迟起效场景在变点处折线，虚线标注变点位置。")
    )
  ),
  
  # ==== Tab 3: 事件预测 ====
  nav_panel(
    "事件预测", icon = icon("calendar-alt"),
    card(
      card_header("各日历时间点累计事件预测（基于 lrstat 参数）"),
      plotlyOutput("eventPlot", height = "380px")
    ),
    card(
      card_header("事件预测数据表"),
      DTOutput("eventTable")
    )
  ),
  
  # ==== Tab 4: 方法对比 ====
  nav_panel(
    "方法对比", icon = icon("balance-scale"),
    card(
      card_header("两种方法计算结果对比（统一时间口径）"),
      DTOutput("compareTable")
    ),
    card(
      card_header("方法特征对比"),
      tableOutput("methodFeatureTable")
    )
  ),
  
  # ==== Tab 5: 参考文献 ====
  nav_panel(
    card(
      card_header("参考文献"),
      tags$ul(
        tags$li("Freedman, L.S. (1982). Tables of the number of patients required in
                 clinical trials using the log-rank test.
                 Statistics in Medicine, 1(2), 107-112."),
        tags$li("Lu, K. (2021). Power and sample size calculation for the log-rank test
                 with allowance for unequal allocation under general conditions.
                 Pharmaceutical Statistics, 20(4), 818-828.")
      )
    )
  )
)

# ============================================================
# Server
# ============================================================
server <- function(input, output, session) {
  
  fh_params <- reactive({
    switch(input$fhWeight,
           "lr"   = list(rho1 = 0, rho2 = 0),
           "fh01" = list(rho1 = 0, rho2 = 1),
           "fh10" = list(rho1 = 1, rho2 = 0),
           "fh11" = list(rho1 = 1, rho2 = 1),
           list(rho1 = 0, rho2 = 0)
    )
  })
  
  h0_val <- reactive({
    if (isTRUE(input$nonInf)) max(input$hrH0, 1.001) else 1
  })
  
  validation_errors <- reactive({
    validate_inputs(input, input$calc_dir)
  })
  
  output$validationAlert <- renderUI({
    errs <- validation_errors()
    if (length(errs) > 0)
      div(class = "alert alert-danger mt-2",
          tags$strong("输入错误："),
          tags$ul(lapply(errs, tags$li)))
    else NULL
  })
  
  # ---- 主计算（按钮触发）----
  calc_result <- eventReactive(input$calculate, {
    errs <- validation_errors()
    if (length(errs) > 0) return(list(error = errs))
    
    withProgress(message = "计算中...", value = 0.5, {
      if (input$method == "lu") {
        fh <- fh_params()
        if (input$calc_dir == "ssize") {
          raw <- calc_lrstat_ssize(
            alpha = input$alpha, power = input$power,
            testType = input$testType, allocationRatio = input$allocationRatio,
            accrualDuration = input$accrualDuration, followupTime = input$followupTime,
            median_ctrl = input$medianCtrl, hr = input$hr,
            lag_time = input$lagTime, dropout_rate = input$dropout,
            accrual_intensity = input$accrualIntensity,
            hazardRatioH0 = h0_val(), rho1 = fh$rho1, rho2 = fh$rho2)
          list(method = "lu", dir = "ssize", parsed = parse_lrstat(raw))
        } else {
          raw <- calc_lrstat_power(
            n_total = input$n_total_lu,
            alpha = input$alpha, testType = input$testType,
            allocationRatio = input$allocationRatio,
            accrualDuration = input$accrualDuration, followupTime = input$followupTime,
            median_ctrl = input$medianCtrl, hr = input$hr,
            lag_time = input$lagTime, dropout_rate = input$dropout,
            accrual_intensity = input$accrualIntensity,
            hazardRatioH0 = h0_val(), rho1 = fh$rho1, rho2 = fh$rho2)
          list(method = "lu", dir = "power", parsed = parse_lrstat(raw),
               n_input = input$n_total_lu)
        }
      } else {
        if (input$calc_dir == "ssize") {
          res <- calc_freedman_ssize(
            alpha = input$alpha, power = input$power,
            testType = input$testType, allocationRatio = input$allocationRatio,
            median_ctrl = input$medianCtrl, hr = input$hr,
            study_duration = input$studyDurationFreedman)
          list(method = "freedman", dir = "ssize", res = res,
               study_dur = input$studyDurationFreedman)
        } else {
          res <- calc_freedman_power(
            nE = input$nE_freedman, nC = input$nC_freedman,
            alpha = input$alpha, testType = input$testType,
            median_ctrl = input$medianCtrl, hr = input$hr,
            study_duration = input$studyDurationFreedman)
          list(method = "freedman", dir = "power", res = res,
               study_dur = input$studyDurationFreedman,
               nE = input$nE_freedman, nC = input$nC_freedman)
        }
      }
    })
  }, ignoreNULL = FALSE)
  
  # ---- 结果卡片 ----
  output$resultCards <- renderUI({
    cr <- calc_result()
    if (is.null(cr))
      return(div(class = "alert alert-info mt-3",
                 "请设置参数后点击【开始计算】"))
    if (!is.null(cr$error))
      return(div(class = "alert alert-danger",
                 "参数错误：", tags$ul(lapply(cr$error, tags$li))))
    
    if (cr$method == "lu") {
      p <- cr$parsed
      if (!p$ok)
        return(div(class = "alert alert-warning", "lrstat 计算失败：", p$msg))
      fh_label <- switch(input$fhWeight,
                         "lr" = "标准 log-rank", "fh01" = "FH(0,1) 延迟效应",
                         "fh10" = "FH(1,0) 前期", "fh11" = "FH(1,1) 中期", "标准 log-rank")
      if (cr$dir == "ssize") {
        layout_columns(
          col_widths = c(4, 4, 4),
          value_box("总样本量 N",
                    if (!is.na(p$n_total)) p$n_total else "—",
                    showcase = icon("users"), theme = "primary",
                    p(paste("lrstat |", fh_label))),
          value_box("预期事件数 D",
                    if (!is.na(p$n_events)) p$n_events else "—",
                    showcase = icon("heartbeat"), theme = "info"),
          value_box("研究时长（月）",
                    if (!is.na(p$study_duration)) p$study_duration else "—",
                    showcase = icon("clock"), theme = "success")
        )
      } else {
        value_box("估计效能 Power",
                  if (!is.na(p$power)) paste0(round(p$power * 100, 1), "%") else "—",
                  showcase = icon("bullseye"), theme = "warning",
                  p(paste("N =", cr$n_input, "人 |", fh_label)))
      }
    } else {
      res <- cr$res
      if (!res$ok)
        return(div(class = "alert alert-warning",
                   "powerSurvEpi 计算失败：", res$msg))
      alpha_note <- if (input$testType == "one") "单侧" else "双侧"
      if (cr$dir == "ssize") {
        layout_columns(
          col_widths = c(4, 4, 4),
          value_box("总样本量 N", res$N,
                    showcase = icon("users"), theme = "primary",
                    p(paste("powerSurvEpi |", alpha_note))),
          value_box("预期事件数 D", res$D,
                    showcase = icon("heartbeat"), theme = "info",
                    p(paste("pC=", res$pC, " pE=", res$pE))),
          value_box("研究总时长（月）", cr$study_dur,
                    showcase = icon("clock"), theme = "success")
        )
      } else {
        value_box("估计效能 Power",
                  paste0(round(res$power * 100, 1), "%"),
                  showcase = icon("bullseye"), theme = "warning",
                  p(paste("nE=", cr$nE, "nC=", cr$nC, "|", alpha_note)))
      }
    }
  })
  
  # ---- 详细表格 ----
  output$detailTable <- renderDT({
    cr <- calc_result()
    if (is.null(cr) || !is.null(cr$error)) return(NULL)
    
    if (cr$method == "lu") {
      p  <- cr$parsed
      fh <- fh_params()
      df <- data.frame(
        参数 = c("方法/包", "计算方向",
               "总样本量 N", "预期事件数 D", "研究时长（月）", "估计效能",
               "对照组中位生存（月）", "目标 HR", "非劣效界值 HR0",
               "入组时长（月）", "随访时长（月）", "入组速率（人/月）",
               "延迟起效（月）", "年失访率", "FH rho1/rho2",
               "随机化比 E:C", "alpha", "检验类型"),
        数值 = c(
          "lrstat (Lu 2021)",
          if (cr$dir == "ssize") "求样本量" else "求效能",
          if (p$ok && !is.na(p$n_total)) p$n_total else "—",
          if (p$ok && !is.na(p$n_events)) p$n_events else "—",
          if (p$ok && !is.na(p$study_duration)) p$study_duration else "—",
          if (p$ok && !is.na(p$power)) paste0(round(p$power * 100, 1), "%") else "—",
          input$medianCtrl, input$hr, h0_val(),
          input$accrualDuration, input$followupTime, input$accrualIntensity,
          input$lagTime, input$dropout,
          paste0(fh$rho1, "/", fh$rho2),
          paste0(input$allocationRatio, ":1"),
          input$alpha,
          if (input$testType == "two") "双侧" else "单侧"
        ), stringsAsFactors = FALSE
      )
    } else {
      res <- cr$res
      df <- data.frame(
        参数 = c("方法/包", "计算方向",
               "总样本量 N", "实验组 nE", "对照组 nC",
               "预期事件数 D", "估计效能", "研究总时长（月）",
               "对照组中位生存（月）", "目标 HR",
               "对照组事件概率 pC", "实验组事件概率 pE",
               "随机化比 E:C", "alpha", "检验类型"),
        数值 = c(
          "powerSurvEpi (Freedman 1982)",
          if (cr$dir == "ssize") "求样本量" else "求效能",
          if (res$ok && cr$dir == "ssize") res$N
          else (if (cr$dir == "power") cr$nE + cr$nC else "—"),
          if (res$ok && cr$dir == "ssize") res$nE
          else (if (cr$dir == "power") cr$nE else "—"),
          if (res$ok && cr$dir == "ssize") res$nC
          else (if (cr$dir == "power") cr$nC else "—"),
          if (res$ok && cr$dir == "ssize") res$D else "—",
          if (res$ok && cr$dir == "power") paste0(round(res$power * 100, 1), "%") else "—",
          cr$study_dur,
          input$medianCtrl, input$hr,
          if (res$ok) res$pC else "—",
          if (res$ok) res$pE else "—",
          paste0(input$allocationRatio, ":1"),
          input$alpha,
          if (input$testType == "two") "双侧" else "单侧"
        ), stringsAsFactors = FALSE
      )
    }
    
    datatable(df, rownames = FALSE,
              options = list(dom = 't', pageLength = 20, ordering = FALSE),
              class = "table table-sm table-striped") %>%
      formatStyle("参数", fontWeight = "bold", color = "#1B4965")
  })
  
  # ---- 生存曲线 ----
  output$survPlot <- renderPlotly({
    req(input$medianCtrl > 0, input$hr > 0)
    study_dur <- if (input$method == "freedman")
      input$studyDurationFreedman
    else
      input$accrualDuration + input$followupTime
    times     <- seq(0, study_dur, length.out = 300)
    lam_c     <- log(2) / input$medianCtrl
    lam_e     <- lam_c * input$hr
    lag       <- if (input$method == "lu") input$lagTime else 0
    surv_ctrl <- exp(-lam_c * times)
    surv_exp  <- if (lag > 0 && lag < study_dur) {
      sapply(times, function(t) {
        if (t <= lag) exp(-lam_c * t) else exp(-lam_c * lag - lam_e * (t - lag))
      })
    } else {
      exp(-lam_e * times)
    }
    fig <- plot_ly(x = times) %>%
      add_lines(y = surv_ctrl, name = "control",
                line = list(color = "#1B4965", width = 2.5)) %>%
      add_lines(y = surv_exp, name = "experiment",
                line = list(color = "#e76f51", width = 2.5)) %>%
      layout(
        title     = list(text = paste0("Survival Curve (Research duration ", study_dur, " months) ")),
        margin = list(t = 80), 
        xaxis     = list(title = "Time (month)", zeroline = FALSE),
        yaxis     = list(title = "Survival ratio", range = c(0, 1), zeroline = FALSE),
        legend    = list(x = 1.02,
                         y = 0.5,
                         xanchor = "left",
                         yanchor = "center",
                         orientation = "v" ),
        hovermode = "x unified"
      )
    if (lag > 0 && lag < study_dur) {
      fig <- fig %>%
        add_segments(x = lag, xend = lag, y = 0, yend = 1,
                     line = list(color = "gray50", dash = "dash", width = 1.5),
                     showlegend = FALSE) %>%
        add_annotations(x = lag, y = 0.93, xanchor = "left",
                        text = paste0("延迟起效点（", lag, "月）"),
                        showarrow = FALSE,
                        font = list(size = 11, color = "gray40"))
    }
    fig
  })
  
  # ---- 事件预测 ----
  event_df <- reactive({
    req(input$accrualDuration > 0, input$medianCtrl > 0,
        input$accrualIntensity > 0, input$hr > 0)
    maxTime <- input$accrualDuration + input$followupTime
    lam_c   <- log(2) / input$medianCtrl
    # 延迟起效时间（DTE）
    lag     <- if (!is.null(input$lagTime)) input$lagTime else 0
    # 年失访率换算为月度指数失访风险
    drp     <- if (!is.null(input$dropout) && input$dropout > 0)
      -log(1 - input$dropout) / 12 else 0
    predict_events_timeline(
      accrualDuration  = input$accrualDuration,
      maxTime          = maxTime,
      accrualIntensity = input$accrualIntensity,
      lambda_ctrl      = lam_c,
      lambda_exp       = lam_c * input$hr,
      allocationRatio  = input$allocationRatio,
      lag_time         = lag,
      dropout_hazard   = drp
    )
  })
  
  output$eventPlot <- renderPlotly({
    df <- event_df()
    plot_ly(df, x = ~时间_月) %>%
      add_lines(y = ~累计入组人数, name = "Cumulative enrollment",
                line = list(color = "#1B4965", width = 2, dash = "dot")) %>%
      add_lines(y = ~累计预期事件数, name = "Cumlative incidents",
                line = list(color = "#e76f51", width = 2.5)) %>%
      layout(
        title     = list(text = "Cumulative enrollments and incidents"),
        margin = list(t = 80), 
        xaxis     = list(title = "Calendar time(month)"),
        yaxis     = list(title = "Person"),
        legend    = list(x = 1.02,
                         y = 0.5,
                         xanchor = "left",
                         yanchor = "center",
                         orientation = "v",
                         bgcolor = "rgba(255,255,255,0.8)"),
        hovermode = "x unified"
      )
  })
  
  output$eventTable <- renderDT({
    df  <- event_df()
    idx <- seq(1, nrow(df), by = max(1, floor(nrow(df) / 20)))
    datatable(df[idx, ], rownames = FALSE,
              options = list(dom = 'tip', pageLength = 12),
              class = "table table-sm table-striped")
  })
  
  # ---- 方法对比 ----
  output$compareTable <- renderDT({
    errs <- validate_inputs(input, "ssize")
    if (length(errs) > 0)
      return(datatable(data.frame(提示 = "请先修正输入参数"),
                       rownames = FALSE, options = list(dom = 't')))
    
    study_dur <- input$accrualDuration + input$followupTime
    pwr_val   <- if (!is.null(input$power) && input$power > 0) input$power else 0.8
    
    lu_raw <- calc_lrstat_ssize(
      alpha = input$alpha, power = pwr_val,
      testType = input$testType, allocationRatio = input$allocationRatio,
      accrualDuration = input$accrualDuration, followupTime = input$followupTime,
      median_ctrl = input$medianCtrl, hr = input$hr,
      lag_time = input$lagTime, dropout_rate = input$dropout,
      accrual_intensity = input$accrualIntensity, hazardRatioH0 = 1)
    lu_p <- parse_lrstat(lu_raw)
    
    fr_res <- calc_freedman_ssize(
      alpha = input$alpha, power = pwr_val,
      testType = input$testType, allocationRatio = input$allocationRatio,
      median_ctrl = input$medianCtrl, hr = input$hr,
      study_duration = study_dur)
    
    df <- data.frame(
      方法        = c("lrstat（Lu 2021）", "powerSurvEpi（Freedman 1982）"),
      总样本量_N  = c(
        if (lu_p$ok && !is.na(lu_p$n_total)) lu_p$n_total else "—",
        if (fr_res$ok) fr_res$N else "—"),
      事件数_D    = c(
        if (lu_p$ok && !is.na(lu_p$n_events)) lu_p$n_events else "—",
        if (fr_res$ok) fr_res$D else "—"),
      研究时长_月 = c(
        if (lu_p$ok && !is.na(lu_p$study_duration)) lu_p$study_duration else study_dur,
        study_dur),
      非比例风险  = c("支持", "不支持"),
      延迟效应DTE = c("支持", "不支持"),
      失访处理    = c("支持", "不支持"),
      stringsAsFactors = FALSE
    )
    datatable(df, rownames = FALSE,
              options = list(dom = 't', ordering = FALSE),
              class = "table table-bordered table-hover") %>%
      formatStyle("方法", fontWeight = "bold")
  })
  
  output$methodFeatureTable <- renderTable({
    data.frame(
      特征         = c("比例风险假设", "延迟起效(DTE)", "失访/脱落",
                     "加权log-rank(FH族)", "非劣效检验", "随机化比例",
                     "事件预测", "参考文献"),
      lrstat       = c("不需要", "分段风险建模", "指数脱落率",
                       "rho1/rho2参数", "hazardRatioH0",
                       "任意比例", "日历时间预测", "Lu (2021) PharStat"),
      powerSurvEpi = c("必须满足", "不支持", "不支持",
                       "不支持", "不支持",
                       "任意比例", "不支持", "Freedman (1982) SiM"),
      stringsAsFactors = FALSE, check.names = FALSE
    )
  }, striped = TRUE, hover = TRUE, bordered = TRUE, align = "l")
  
  
}  # end server

# ============================================================
# 启动
# ============================================================
shinyApp(ui = ui, server = server)
